Reconstructing False Alarm and Detection Rates in Quantum Machine Learning for Intrusion Detection

Published results in quantum machine learning for intrusion detection (QML-IDS) require joint interpretation of false-positive rate (FPR), attack true-positive rate (TPR), and evaluation provenance. We reconstruct operating points in the 25-entry frame selected by Kaissar and colleagues: 21 included articles, 20 identified documentary families, substantive methodological material consulted for 15, and 24 descriptive points from five. In one test-labelled comparison, a quantum support vector machine reduces FPR from 6.875% for random forest to 3.329%, while TPR decreases from 93.955% to 93.682%; both rates improve against three other comparators. In another study, a complete benign row identifies FPR as 12/6000 (0.200%), despite incomplete attack-side allocation that requires additional assumptions for TPR. Normalized matrices identify detection ranges rather than a unique aggregate rate. A uniform provenance rule separates training-described and test-adjusted results from six conditional illustrations whose independence remains unverified. The contribution is a reproducible interpretation of favorable comparisons and detection trade-offs, without converting descriptive results or hypothetical calculations into operational guarantees.

==> anc/README.txt <==
Companion material for Reconstructing False Alarm and Detection Rates in Quantum Machine Learning for Intrusion Detection

Supplementary Information: supplement_revised.pdf (21 pages).
Supplementary Code: revision_materials.zip. The code archive includes the unchanged archived v2.2.0 baseline plus the K10 sensitivity and revised Figure 1 sources. See its README.txt for reproduction.

